Triboson production in the SMEFT

We study the production of three electroweak gauge bosons at the LHC, in the effective field theory of the standard model, at dimension six and next-to-leading order in QCD. We present results for inclusive cross-sections and differential distributions, finding that these QCD corrections are large, often vary across the phase-space and notably differ from those observed in the standard model. We then explore the potential of the recently observed triboson production processes for improving the sensitivity brought by electroweak precision observables and diboson data. The additional sensitivity we observe is dominated by resonant Higgs boson contributions, with decays to photon pairs in particular. A global analysis including Higgs boson data is therefore needed for a fair assessment of the future reach of triboson measurements on heavy new physics.

==> Figures/triboson-nlo.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib, re\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "colors = [ i['color'] for i in plt.rcParams['axes.prop_cycle'] ]\n",
    "plt.rc('font', size=15)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rc('text', usetex=True)\n",
    "\n",
    "\n",
    "def savefig(fname,**kwargs):\n",
    "    plt.savefig(fname,**kwargs)\n",
    "    get_ipython().system('~/.local/share/nautilus/scripts/untrim.sh %s'%fname)\n",
    "    get_ipython().system('gs -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dEmbedAllFonts=true -sOutputFile=%s -f %s'%(fname.replace('pdf','tmp'),fname))\n",
    "    get_ipython().system('mv %s %s'%(fname.replace('pdf','tmp'),fname))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [],
   "source": [
    "sf = 7 # small font for K factors\n",
    "\n",
    "def square(x,y,width=.1):\n",
    "    return [[x[0]-width,x[0]+width,x[1]+width,x[1]-width,x[0]-width],[y[0],y[0],y[1],y[1],y[0]]]\n",
    "\n",
    "x = np.array(range(len(ops)))\n",
    "shift=.15\n",
    "\n",
    "# plt.figure(figsize=(5,6))\n",
    "# plt.subplots_adjust(wspace=0., hspace=0.)\n",
    "\n",
    "\n",
    "# square\n",
    "# plt.subplot(2,1,1)\n",
    "# plt.plot(x-shift, nums[:,10],'.k')\n",
    "# plt.plot(x+shift, nums[:,13], '.k')\n",
    "ylab = 800\n",
    "def plot(data,proc,fname, lloc, lscale=[], kscale=[]):\n",
    "    \n",
    "    if len(lscale)==0:\n",
    "        lscale=np.ones(int((len(data)-1)/2))\n",
    "    if len(kscale)==0:\n",
    "        kscale=np.ones(int((len(data)-1)/2))\n",
    "    \n",
    "    \n",
    "    i=-1\n",
    "    smlo  = data[0][1]*(1+data[0][2:4]/100.)\n",
    "    smnlo = data[0][4]*(1+data[0][5:7]/100.)\n",
    "    plt.fill(*square(np.array([i,i])-shift,smlo), color='black', alpha=.15)\n",
    "    plt.fill(*square(np.array([i,i])+shift,smnlo),color='black', alpha=.3)\n",
    "    plt.plot(i-shift,data[0][1],'.',color='black', alpha=.5)\n",
    "    plt.plot(i+shift,data[0][4],'.',color='black')\n",
    "    plt.text(i,max(smnlo)*1.5,'SM', color='black', ha='center', va='bottom')\n",
    "    plt.text(i+shift,max(smnlo),'NLO',color='black', ha='center', va='bottom', fontsize=sf)\n",
    "    plt.text(i-shift,min(smlo)*.9,'LO',color='black', ha='center', va='top', fontsize=sf)\n",
    "\n",
    "\n",
    "    # plt.text(i,ylab,'SM',     color='black', ha='center', va='bottom')\n",
    "    plt.text(i+shift*1.4, min(smnlo)*.8, '$K$={:.2g}'.format(data[0][7]),color='black', ha='center', va='top', fontsize=sf)\n",
    "\n",
    "    for i in x:\n",
    "        if np.abs(data[2+2*i][1]) <= 1e-8:\n",
    "            continue\n",
    "        \n",
    "        # quadratic\n",
    "        lo  = data[2+2*i][1]*(1+data[2+2*i][2:4]/100.)\n",
    "        nlo = data[2+2*i][4]*(1+data[2+2*i][5:7]/100.)\n",
    "        plt.fill(*square(np.array([i,i])-shift, lo),color=colors[i], alpha=.15)\n",
    "        plt.fill(*square(np.array([i,i])+shift,nlo),color=colors[i], alpha=.5)\n",
    "        plt.plot(i-shift, np.abs(data[2+2*i][1]),'.', color=colors[i], alpha=.5)\n",
    "        plt.plot(i+shift, np.abs(data[2+2*i][4]),'.', color=colors[i])\n",
    "        plt.text(i,max(max(lo),max(nlo))*lscale[i],ops[i],color=colors[i], ha='center', va='bottom')\n",
    "    #     plt.text(i,ylab,ops[i],color=colors[i], ha='center', va='bottom')\n",
    "        plt.text(i+shift, min(nlo)*.8*kscale[i], '${:.2g}$'.format(data[2+2*i][7]),color=colors[i], ha='center', va='top', fontsize=sf)\n",
    "    #     plt.text(i,.8*min(min(lo),min(nlo)),labs[i],color=colors[i], ha='center', va='top', fontsize=15)\n",
    "\n",
    "\n",
    "        # linear\n",
    "        lo  = np.abs(data[1+2*i][1])*(1+data[1+2*i][2:4]/100.)\n",
    "        nlo = np.abs(data[1+2*i][4])*(1+data[1+2*i][5:7]/100.)\n",
    "        plt.fill(*square(np.array([i,i])-shift, lo),color=colors[i], alpha=.15)\n",
    "        plt.fill(*square(np.array([i,i])+shift,nlo),color=colors[i], alpha=.5)\n",
    "        mark = 'x' if data[1+2*i][1] <0 else '+'\n",
    "        plt.plot(i-shift, np.abs(data[1+2*i][1]),mark, color=colors[i], alpha=.5)\n",
    "        mark = 'x' if data[1+2*i][4] <0 else '+'\n",
    "        plt.plot(i+shift, np.abs(data[1+2*i][4]),mark, color=colors[i])\n",
    "    #     plt.text(i,max(max(lo),max(nlo)),ops[i],color=colors[i], ha='center', va='bottom')\n",
    "        plt.text(i+shift, min(nlo)*.8, '${:.2g}$'.format(data[1+2*i][7]),color=colors[i], ha='center', va='top', fontsize=sf)\n",
    "\n",
    "\n",
    "\n",
    "    # plt.errorbar(1-shift/2.,12.6,yerr=(5.8+5.2)/2,fmt='.k')\n",
    "    # plt.errorbar(1+shift/2.,24.,yerr=(7+6)/2,fmt='.k')\n",
    "    # plt.text(1-shift/2,2.5,'CMS', rotation=90, fontsize=10, ha='center', va='bottom') # 1908.06463\n",
    "    # plt.text(1+shift/2,2.5,'ATLAS', rotation=90, fontsize=10, ha='center', va='bottom')  # 2007.14858 SS+multi (MVA)\n",
    "\n",
    "\n",
    "    plt.yscale('log')\n",
    "    plt.ylim(0.05,2000)\n",
    "    # plt.xticks(x,ops)\n",
    "    plt.xticks([],[])\n",
    "    plt.gca().yaxis.set_ticks_position('both')\n",
    "    plt.text(lloc[0],lloc[1],' $\\\\bullet$ quadratic\\n+ linear positive\\n$\\\\times$ linear negative',rotation=0, ha='left', va='top', fontsize=15)\n",
    "    plt.title(proc)\n",
    "\n",
    "    savefig(fname)\n",
    "    plt.show()\n",
    "\n",
    "def read_table(txt):\n",
    "    data = []\n",
    "    ops = []\n",
    "    for line in txt.split('\\n'):\n",
    "        found = re.findall('[0-9+\\-.]{2,}',line)\n",
    "        if len(found)>0:\n",
    "            floats = list(map(float,found))\n",
    "            if len(floats)==7:\n",
    "                floats = [0.]+floats\n",
    "            data.append(floats)\n",
    "        op = re.findall('\\$c[^$]+\\$',line)\n",
    "        if len(op)>0:\n",
    "            ops.append(op[0])\n",
    "    data = np.array(data)\n",
    "    return (ops, data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-wwa.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "txt = '''    \\multicolumn{2}{|c|}{SM}  & $155.3(3)^{+2.8\\%}_{-3.6\\%}$  & $337(1)^{+7.3\\%}_{-5.7\\%}$ & 2.17 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$}  & $\\mathcal{O}(\\Lambda^{-2})$   & $-17.15(4)^{+3.7\\%}_{-2.9\\%}$ & $-36.6(1)^{+5.6\\%}_{-7.1\\%}$ & 2.14 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.493(1)$^{+2.9\\%}_{-3.8\\%}$ & 1.018(3)$^{+6.9\\%}_{-5.4\\%}$ & 2.07 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} &  $\\mathcal{O}(\\Lambda^{-2})$   & $-30.30(7)^{+3.7\\%}_{-2.9\\%}$ & $-68.5(2)^{+5.9\\%}_{-7.5\\%}$ & 2.26 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 3.51(3)$^{+0.0\\%}_{-0.3\\%}$ & 5.87(4)$^{+6.0\\%}_{-4.7\\%}$ & 1.67 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-2.54(3)^{+4.6\\%}_{-4.7\\%}$ & $-20.0(4)^{+13.0\\%}_{-16.8\\%}$ & 7.86 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$  & $223.6(8)^{+8.5\\%}_{-7.2\\%}$ & $201(3)^{+2.8\\%}_{-1.3\\%}$ & 0.90 \\\\ \n",
    "    \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$      & 72.6(1)$^{+1.7\\%}_{-2.3\\%}$ & 118.0(5)$^{+5.0\\%}_{-3.8\\%}$ & 1.63 \\\\ \n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 278.4(8)$^{+7.4\\%}_{-6.3\\%}$ & 251(3)$^{+1.8\\%}_{-0.8\\%}$ & 0.90  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 11.17(6)$^{+1.0\\%}_{-1.6\\%}$ & 11.7(2)$^{+1.0\\%}_{-0.9\\%}$ & 1.05 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 97.6(5)$^{+7.6\\%}_{-6.5\\%}$ & 88(1)$^{+1.3\\%}_{-1.1\\%}$ & 0.90 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi u}$} & $\\mathcal{O}(\\Lambda^{-2})$     & 6.35(2)$^{+0.2\\%}_{-0.8\\%}$ & 7.76(5)$^{+2.8\\%}_{-2.6\\%}$ & 1.22 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$  & 61.5(3)$^{+7.8\\%}_{-6.6\\%}$ & 60(1)$^{+2.4\\%}_{-0.6\\%}$ & 0.98  \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi d}$} & $\\mathcal{O}(\\Lambda^{-2})$     & $-1.437(4)^{+0.2\\%}_{-0.0\\%}$ & $-1.784(7)^{+1.8\\%}_{-2.6\\%}$ & 1.24 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 29.5(2)$^{+7.8\\%}_{-6.7\\%}$ & 27.2(3)$^{+6.6\\%}_{-8.9\\%}$ & 0.92  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-56.43(9)^{+2.6\\%}_{-2.0\\%}$ & $-123.7(3)^{+4.1\\%}_{-5.2\\%}$ & 2.19 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 2.566(4)$^{+2.0\\%}_{-2.6\\%}$  & 5.62(1)$^{+5.2\\%}_{-4.1\\%}$ & 2.19 \\\\\n",
    "    \\hline\n",
    "    \n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 28.28(6)$^{+2.8\\%}_{-3.6\\%}$ & 61.3(2)$^{+7.3\\%}_{-5.7\\%}$ & 2.17 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 1.286(3)$^{+2.8\\%}_{-3.6\\%}$ & 2.785(9)$^{+7.3\\%}_{-5.7\\%}$ & 2.17 \\\\ '''\n",
    "\n",
    "ops, data = read_table(txt)\n",
    "\n",
    "proc  = '$pp\\\\to W^+W^-\\\\gamma$ at 13 TeV [fb]'\n",
    "fname = 'triboson-wwa.pdf'\n",
    "lloc  = 2.5,1\n",
    "plot(data,proc,fname, lloc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [],
   "source": [
    "def empty_rows(d):\n",
    "    dd = [d[0]]\n",
    "    for i in range(len(ops)):\n",
    "        if ops[i] not in o:\n",
    "            dd.append([1e-8]*8)\n",
    "            dd.append([1e-8]*8)\n",
    "        else:\n",
    "            print(ops[i])\n",
    "            dd.append(d[1+2*o.index(ops[i])])\n",
    "            dd.append(d[2+2*o.index(ops[i])])\n",
    "    return( np.array(dd) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-waa.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''    \\multicolumn{2}{|c|}{SM} & $28.66(7)^{+6.3\\%}_{-7.4\\%}$ & $138.6(8)^{+12.5\\%}_{-11.2\\%}$ & 4.84\\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-6.07(1)^{+7.4\\%}_{-6.3\\%}$ & $-29.5(2)^{+11.4\\%}_{-12.8\\%}$ & 4.86 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.3218(8)$^{+6.3\\%}_{-7.4\\%}$ & 1.56(1)$^{+12.8\\%}_{-11.4\\%}$ & 4.86 \\\\ \n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-12.8(2)^{+7.5\\%}_{-6.4\\%}$ & $-60(1)^{+11.1\\%}_{-12.4\\%}$ & 4.70 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 243.5(4)$^{+6.8\\%}_{-8.0\\%}$ & 356.8(9)$^{+4.1\\%}_{-5.3\\%}$ & 1.47 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-0.591(2)^{+5.6\\%}_{-4.6\\%}$ & $-7.23(3)^{+12.2\\%}_{-15.4\\%}$ & 12.24 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $46.8(2)^{+9.8\\%}_{-8.1\\%}$ & $36.8(9)^{+4.0\\%}_{-3.2\\%}$ & 0.79  \\\\ \n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$  & 3.48(1)$^{+6.3\\%}_{-7.5\\%}$  & 16.7(1)$^{+12.8\\%}_{-11.4\\%}$ & 4.80 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.1054(4)$^{+6.3\\%}_{-7.5\\%}$ & 0.506(4)$^{+12.8\\%}_{-11.4\\%}$ & 4.80 \\\\ \n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-10.43(2)^{+5.3\\%}_{-4.5\\%}$ & $-50.6(2)^{+8.0\\%}_{-9.0\\%}$ & 4.86 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.474(1)$^{+4.5\\%}_{-5.3\\%}$ & 2.30(1)$^{+9.0\\%}_{-8.0\\%}$ & 4.86 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 5.23(2)$^{+6.3\\%}_{-7.5\\%}$ & 25.2(2)$^{+12.7\\%}_{-11.4\\%}$ & 4.82 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.2376(7)$^{+6.3\\%}_{-7.5\\%}$ & 1.145(7)$^{+12.7\\%}_{-11.4\\%}$ & 4.82 \\\\'''\n",
    "o,d=read_table(txt)\n",
    "dd = empty_rows(d)\n",
    "proc  = '$pp\\\\to W^\\pm\\\\gamma\\\\gamma$ at 13 TeV [fb]'\n",
    "fname = 'triboson-waa.pdf'\n",
    "lloc  = 3.5,800\n",
    "plot(dd,proc,fname, lloc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi q}^{(-)}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-wza.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''\\multicolumn{2}{|c|}{SM} & $68.7(2)^{+2.1\\%}_{-2.9\\%}$ & $186.4(6)^{+8.9\\%}_{-7.1\\%}$ & 2.71 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-4.74(1)^{+2.8\\%}_{-2.0\\%}$ & $-13.43(5)^{+7.3\\%}_{-9.2\\%}$ & 2.84 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.1054(3)$^{+2.2\\%}_{-3.0\\%}$ & 0.286(1)$^{+8.8\\%}_{-7.0\\%}$ &  2.71 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-9.32(3)^{+2.9\\%}_{-2.2\\%}$ & $-27.1(1)^{+7.4\\%}_{-9.3\\%}$ & 2.90 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 28.1(1)$^{+4.8\\%}_{-5.7\\%}$ & 37.8(2)$^{+2.7\\%}_{-3.4\\%}$ & 1.35 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $1.42(1)^{+3.4\\%}_{-4.4\\%}$ & $-15.2(2)^{+16.4\\%}_{-21.1\\%}$ & $-10.72$ \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $225.5(7)^{+9.2\\%}_{-7.7\\%}$ & $194(1)^{+2.4\\%}_{-0.8\\%}$ & 0.86 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 35.26(6)$^{+0.6\\%}_{-1.1\\%}$ & 64.4(3)$^{+6.4\\%}_{-5.0\\%}$ & 1.83 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 98.6(3)$^{+7.7\\%}_{-6.5\\%}$ & 92.7(8)$^{+1.4\\%}_{-1.2\\%}$ & 0.94  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-2.69(3)^{+3.1\\%}_{-2.3\\%}$ & $-3.6(1)^{+2.8\\%}_{-3.0\\%}$ & 1.35 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.883(2)$^{+2.8\\%}_{-3.7\\%}$ & 1.551(6)$^{+5.1\\%}_{-4.2\\%}$ & 1.76\\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-24.94(4)^{+2.0\\%}_{-1.5\\%}$ & $-67.5(2)^{+5.0\\%}_{-6.3\\%}$ & 2.71 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 1.134(2)$^{+1.5\\%}_{-2.0\\%}$ & 3.069(7)$^{+6.3\\%}_{-5.0\\%}$ & 2.71 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 12.50(3)$^{+2.1\\%}_{-2.9\\%}$ & 33.8(1)$^{+9.0\\%}_{-7.2\\%}$ & 2.70 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.569(1)$^{+2.1\\%}_{-2.9\\%}$ & 1.537(6)$^{+9.0\\%}_{-7.2\\%}$ & 2.70 \\\\'''\n",
    "o,d = read_table(txt)\n",
    "ddd = empty_rows(d)\n",
    "proc  = '$pp\\\\to W^\\pm Z\\\\gamma$ at 13 TeV [fb]'\n",
    "fname = 'triboson-wza.pdf'\n",
    "lloc  = 4,900\n",
    "kscale = np.ones(int((len(data)-1)/2))\n",
    "lscale = np.ones(int((len(data)-1)/2))\n",
    "lscale[1] = 2\n",
    "kscale[1] = 2\n",
    "lscale[3] = 1.5\n",
    "kscale[3] = 2\n",
    "lscale[4] = .15\n",
    "plot(ddd,proc,fname, lloc, lscale=lscale, kscale=kscale)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/triboson-nlo_KM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib, re\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.offsetbox import AnchoredText\n",
    "colors = [ i['color'] for i in plt.rcParams['axes.prop_cycle'] ]\n",
    "plt.rc('font', size=15)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rcParams.update({'figure.subplot.left': 0.08})\n",
    "plt.rcParams.update({'figure.subplot.right': 0.99})\n",
    "plt.rcParams.update({'figure.subplot.top': 0.97 })\n",
    "plt.rcParams.update({'figure.subplot.bottom': 0.03 })\n",
    "\n",
    "def savefig(fname,**kwargs):\n",
    "    plt.savefig(fname,**kwargs)\n",
    "    get_ipython().system('~/.local/share/nautilus/scripts/untrim.sh %s'%fname)\n",
    "    get_ipython().system('gs -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dEmbedAllFonts=true -sOutputFile=%s -f %s'%(fname.replace('pdf','tmp'),fname))\n",
    "    get_ipython().system('mv %s %s'%(fname.replace('pdf','tmp'),fname))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcsAAAExCAYAAAATC4k4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAASLklEQVR4nO3cT6hc12EH4N+xJVlJqfsi+TXEFCKeV6WmEGVCVgkUy4iumoWVZpWFwe8tDF2FmBDIIpCFSiCbeGEVvAhZJLYxCV2kqp4pxKvQkQzFJYvi14gWp8mzxMQhsv7EOl3MjPL0/p038+5onpTvg7eYc87ce+ZqdH/3nHvulFprAICdPTTvDgDAQScsAaBBWAJAg7AEgAZhCQANwhIAGg7NuwP30mOPPVZPnDgx724AcABdvHjxvVrr4nZ1f1RheeLEifT7/Xl3A4ADqJRyeac607AA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaDhUNcbLKUsJFlOspZkKclqrfXSNG1LKUtJziZ5qda6Os0+AGC/Og/LJK8mWam1riVJKeVCKeVMrXUwSdtSyqlRm6V97gMA9qXTadjRiG9pHGIja0lOTdq21ro6Gk1enXYfANCFru9Z9pJsHt0Nkjy9z7ZdvA8AptJ1WC5k00gwyZUkx/bZdur3lVKWSyn9Ukp/fX29sWkA2GoWq2FbYTdt26neV2s9V2vt1Vp7i4uLU+4OgD9mXYflIMOR30bHs3UkOGnbLt4HAFPpOiz72TrqW0hyYZ9tu3gfAEyl07AcPbrRHz0fOdZLspoMn5sc17XaTrsPAOjaLJ6zPJNkuZSyluEI8LkNzz+uZDgKXGm1LaWczPBxkF6SF0opS7XWc3vYBwB0qtRa592He6bX69V+vz/vbgBwAJVSLtZae9vV+W1YAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkDDoa43WEpZSLKcZC3JUpLVWuulSds26r6a5HiSHyY5luRMrXWl688CAMkMwjLJq0lWaq1rSVJKuVBKOVNrHUzYtrWd5dHfapLnZvA5ACBJx9Owo9Hg0jjgRtaSnJqk7R62M6i1fmz0t1MQA0Anur5n2UuyObgGSZ6esO2etlNKOVlKWZq6twCwB12H5UKSq5vKrmR4X3GSts3tlFKeyXC0ebKUcnYffQaAXc1iNex2wThN2x3raq3naq2v1VoHtdbXkjxTStky1ZskpZTlUkq/lNJfX1+foGsAMNR1WA4yHBVudDxbR4mttrtup5RyclPdpWw/1TsO1l6ttbe4uNj8AACwWddh2c/WEeFCkgsTtt2xbhSUb2xT9840HQaAlk7DcrQqtb9p0U0vw8c7UkpZGtft1rZRdynJC5t2vZTklS4/CwCMzeI5yzNJlkspaxmODp/b8GjHSoajwJU9tN2trj/6YYJBkicy/FECj48AMBOl1jrvPtwzvV6v9vv9eXcDgAOolHKx1trbrs5vwwJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQANwhIAGoQlADQc6nqDpZSFJMtJ1pIsJVmttV6atO20dQDQtc7DMsmrSVZqrWtJUkq5UEo5U2sdTNh22rqZeeOty3n5/NtZH1zL4sJH8+zpJ/PUpz45y13u24//8yf59k9fzC/f/1U+8ejH85XPP5+/+6u/nXe3dnTll2/k3Xdezs3r6zlydDGPP/Fsjn/iqXl3a0c3fvZWrv/ofG5fHeShYws5+oXTeeSzn5p3t3b3H68kb3wz+c3/Jn/2F8lT30j++ovz7tWOfvfWr/P++V/kw8GNPLzwSB49fSJ/8qk/n3e3dvTzN/8tb/7ge/ntlffyp8cfy+e+9OX85ef+Zt7d2tHln7yVt188n2u/GuSjH1/Ik8+fzif/9mB/h3925UZ+9O71XL15O8eOPJQvPH40nz3+yEz32WlYjkZ8S+MQG1lLcirJa3ttW0pZnaZu8z669MZbl/Od1y/mxq0PkyS/HlzLd16/mCQHNjB//J8/ydf/5Vv54PfXkyTvvv9/+fq/fCtJDmRgXvnlG7n88++k3r6RJLl5/de5/PPvJMmBDMwbP3sr177/enLzVpLk9tXB8HVycAPzP15J/vkfklsfDF//5n+Gr5MDGZi/e+vXGbz+X6m3bidJPhzcyOD1/0qSAxmYP3/z3/Kv576b398cfod/+956/vXcd5PkQAbm5Z+8lYvfej0fXh9+h6/93yAXvzX8Dh/UwPzZlRv5/uVruVmHr6/evJ3vX76WJDMNzK7vWfaSbB7dDZI8PWHbaetm5uXzb98JyrEbtz7My+ffnuVu9+XbP33xTlCOffD76/n2T1+cU4929+47L98JyrF6+0befeflOfVod9d/dP5OUN5x89aw/KB645t/CMqxWx8Myw+g98//4k5QjtVbt/P++V/Mp0MNb/7ge3eCcuz3N2/kzR98b0492t3bL56/E5RjH16/lbdfPLjf4R+9e/1OUI7drMPyWeo6LBeSXN1UdiXJsQnbTlu3RSlluZTSL6X019fXmx9gJ+uDaxOVHwS/fP9XE5XP283r2//77FQ+b7evbj/rv1P5gfCb/52sfM4+HNyYqHzefnvlvYnK5+3ar7b/ru5UfhBcvXl7ovKuzGI17LahNUXbaevuUms9V2vt1Vp7i4uLe+/ZJosLH52o/CD4xKMfn6h83o4c3f7fZ6fyeXvo2MJE5QfCn/3FZOVz9vDC9tNqO5XP258ef2yi8nn76Me3/67uVH4QHDuyfWztVN6Vrrc+yHDkt9HxbB0JttpOWzczz55+Mo8cfviuskcOP5xnTz85y93uy1c+/3w+cujoXWUfOXQ0X/n883Pq0e4ef+LZlIfuPgmWhx7J4088O6ce7e7oF04nRw7fXXjk8LD8oHrqG8nhj9xddvgjw/ID6NHTJ1IO332aKocfyqOnT8ynQw2f+9KXc+jI3d/hQ0ceyee+9OU59Wh3Tz5/Og8fvfs7/PDRw3ny+YP7Hf7C40dzpNxddqQMy2ep69Ww/Wwd9S0kuTBh22nrZma8iOd+Wg07XsRzv6yGHS/iuV9Ww44X8dxXq2HHi3juk9Ww40U898tq2PEinvtlNex4Ec/9tBp2vIjnXq+GLbXWdqtJNljKhdz9WMfFJE/VWgellKUk2fjIxy5tp6rbrW+9Xq/2+/1OPy8AD4ZSysVaa2+7ulk8Z3kmyXIpZS3DEeBzG0JsJcNR4Moe2k5bBwCd6nxkeZAZWQKwk91Gln4bFgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkDDoS43VkpZSLKcZC3JUpLVWuulSds26r6a5HiSHyY5luRMrXWly88BABt1GpZJXk2yUmtdS5JSyoVSypla62DCtq3tLI/+VpM81/FnAIC7dDYNOxoNLo0DbmQtyalJ2u5hO4Na68dGfzsFMQB0pst7lr0km4NrkOTpCdvuaTullJOllKVWp0opy6WUfimlv76+3moOAFt0GZYLSa5uKruS4X3FSdo2t1NKeSbD0ebJUsrZ3TpVaz1Xa+3VWnuLi4vNDwEAm3W9Gna7YJym7Y51o/B7rdY6qLW+luSZUsqWqV4A6MquC3xKKctJPt3YxtnR/cVBhqPCjY5n6ygxjba7bqeUcnLTCttLGU7Rrjb6CQBT2TUsa63nJthWP1tHhAtJLkzYdse6UsrJJG8k+dimuncm6CcATKSzadjRqtT+pkU3vYxGfKWUpXHdbm0bdZeSvLBp10tJXunqcwDAZl0/Z3kmyXIpZS3D0eFzGx7tWMlwFLiyh7a71fVHP0wwSPJEhj9K4PERAGam1Frn3Yd7ptfr1X6/P+9uAHAAlVIu1lp729X5bVgAaBCWANAgLAGgQVgCQIOwBIAGYQkADcISABqEJQA0CEsAaBCWANAgLAGgQVgCQIOwBIAGYQkADcISABqEJQA0CEsAaBCWANAgLAGgQVgCQIOwBIAGYQkADcISABqEJQA0CEsAaBCWANAgLAGgQVgCQIOwBIAGYQkADcISABqEJQA0CEsAaBCWANAgLAGgQVgCQIOwBIAGYQkADcISABqEJQA0CEsAaBCWANAgLAGgQVgCQMOhLjdWSllIspxkLclSktVa66Vp2pZSlpKcTfJSrXV1mn0AQBc6DcskryZZqbWuJUkp5UIp5UytdTBJ21LKqVGbpX3uAwD2rbNp2NGIb2kcYiNrSU5N2rbWujoaTV6ddh8A0JUu71n2kmwe3Q2SPL3Ptvt6XylluZTSL6X019fXG5sHgK26DMuFbBoJJrmS5Ng+2+7rfbXWc7XWXq21t7i42Ng8AGzV9WrYVthN27aL9wHAVHZd4FNKWU7y6cY2zo7uIQ4yHPltdDxbR4KZsG0X7wOAqe0alrXWcxNsq5+to76FJBf22baL9wHA1Dqbhh09utEfPR851kuymgyfmxzXtdpOuw8AmIWun7M8k2S5lLKW4QjwuQ3PP65kOApcabUtpZzM8HGQXpIXSilLG0a5u+0DADpXaq3z7sM90+v1ar/fn3c3ADiASikXa6297er8NiwANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANAhLAGgQlgDQICwBoEFYAkCDsASABmEJAA3CEgAahCUANJRa67z7cM+UUtaTXO5gU48lea+D7bAzx3j2HOPZcnxnr+tj/Mla6+J2FX9UYdmVUkq/1tqbdz8eZI7x7DnGs+X4zt69PMamYQGgQVgCQIOwnM65eXfgj4BjPHuO8Ww5vrN3z46xe5YA0GBkCQANh+bdgftJKWUhyXKStSRLSVZrrZfm26sHRynlZJJTo5efSfJSrXV1jl16oJVSTiVZqLW+Nu++PGg2fJfXkhyrtZqS7cjoPPzFDUVr9+I8ISwn82qSlVrrWpKUUi6UUs7UWgdz7teD4lSt9R+TO/8h/ruU8pQLku6Nju9LSc7Ouy8PmlFQfq3Wemb0+uLoEQff424sj88TSVJKOTs6vjM9D5uG3aPRyWVpHJQja/nDSIh9GJ9gxq9HX/x+HN9Z+WISo/bZ+KckL2x47YKvW3+/6fWVDGf6ZkpY7l0vyeYrl0GSp+fQlwfO6GRyZlPxUrYec/ZpNP0qKGdg40V1KeVkKWXJzFPn1kaj9aVSylKS4/fiYkRY7t1Ckqubyq4kOTaHvjyQNt53GP0nOJbklfn16MEzOpkvbJohoTu9JFdLKc9ktLahlPLSnPv0QBlNb68leSfDdQ0vNN7SCWE5GcF477yU4fSVq/JunbKgZ6YW8ofFf4PRBeDSKDzpwOhYXshwVm9pNMpcmPV+heXeDTL8j7DR8WwdbbJPpZSvJjnrPk+3RveFHdPZGiQZbLrIW4vbNZ0YzTh9ptZ6rta6Wmt9IsPj+7XGW/fNati962fryHIhwyscOjK6arzzSM7ono8pw24cS9IrpYxfn0pyrJQSjzZ0pr9DuRmSbpxM8u+byp7LPVjVbWS5R+PVmaMrm7FeLJTozGjhyWBDUC5k+J+DDoyuxM+N/zIcZV4QlN0ZnSdWtzlP/HBOXXrQrGbrKL2X4WN9M+Xn7iaw6UcJjiXx7FRHRieXd7ap+rRj3L1SynKGV+P9DBdJuI/ZkdF54msZLgA8nuEFiYvqjmz4wYfxaP3qvfj+CksAaDANCwANwhIAGoQlADQISwBoEJYA0CAsAaBBWAJAg7AEgAZhCQAN/w9tPrg8SpqEwAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colors = ['#4477AA','#228833','#CCBB44','#EE6677',  '#ff7f0e', '#e377c2','#8c564b',  '#AA3377','#66CCEE']\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "for i,c in enumerate(colors):\n",
    "    # if i in (3,4,5,6): continue\n",
    "    ax.scatter(i,0,c=c)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "sf = 10 # small font for K factors\n",
    "\n",
    "shift=.2\n",
    "\n",
    "def square(x,y,width=.9*shift):\n",
    "    return [[x[0]-width,x[0]+width,x[1]+width,x[1]-width,x[0]-width],[y[0],y[0],y[1],y[1],y[0]]]\n",
    "\n",
    "\n",
    "ylab = 800\n",
    "def plot(data, proc, fname, lloc=None, lpos=[], lscale=[], kscale_lin=[], kscale_quad=[], ymin = 0.05, ymax=2000.):\n",
    "    \n",
    "    x = np.array(range(len(ops)))\n",
    "\n",
    "    if len(lpos)==0:\n",
    "        lpos=np.full( int((len(data)-1)/2), None)\n",
    "    if len(lscale)==0:\n",
    "        lscale=np.ones( int((len(data)-1)/2))\n",
    "    if len(kscale_lin)==0:\n",
    "        kscale_lin=np.ones( int((len(data)-1)/2))\n",
    "    if len(kscale_quad)==0:\n",
    "        kscale_quad=np.ones( int((len(data)-1)/2))\n",
    "\n",
    "    lloc = lloc if lloc is not None else 'upper right'\n",
    "    \n",
    "    # print(data)\n",
    "    i=-1\n",
    "    smlo  = data[0][1]*(1+data[0][2:4]/100.)\n",
    "    smnlo = data[0][4]*(1+data[0][5:7]/100.)\n",
    "\n",
    "    \n",
    "    plt.fill(*square(np.array([i,i])-shift,smlo), fc='black', alpha=.15)\n",
    "    plt.fill(*square(np.array([i,i])+shift,smnlo),fc='black', linewidth=0, alpha=.3)\n",
    "    plt.plot(i-shift,data[0][1],'.',color='black', markeredgewidth=0, markersize=8, alpha=.5)\n",
    "    plt.plot(i+shift,data[0][4],'.',color='black', markeredgewidth=0, markersize=8)\n",
    "    plt.text(0.075,0.91,'SM', color='black', ha='center', va='bottom', fontsize=16, transform=plt.gca().transAxes)\n",
    "    \n",
    "    plt.text(i,max(smnlo),'NLO',color='black', ha='left', va='bottom', fontsize=12)\n",
    "    plt.text(i,min(smlo)*.8,'LO',color='black', ha='right', va='top', fontsize=12)\n",
    "\n",
    "\n",
    "    # plt.text(i,ylab,'SM',     color='black', ha='center', va='bottom')\n",
    "    plt.text(i, min(smnlo)*.8, '$K$={:.2g}'.format(data[0][7]),color='black', ha='left', va='top', fontsize=sf)\n",
    "\n",
    "    for i in x:\n",
    "        if np.abs(data[2+2*i][1]) <= 1e-8:\n",
    "            continue\n",
    "        \n",
    "        # quadratic\n",
    "        lo_quad  = data[2+2*i][1]*(1+data[2+2*i][2:4]/100.)\n",
    "        nlo_quad = data[2+2*i][4]*(1+data[2+2*i][5:7]/100.)\n",
    "        \n",
    "        plt.fill(*square(np.array([i,i])-shift, lo_quad),fc=colors[i], alpha=.15)\n",
    "        plt.fill(*square(np.array([i,i])+shift,nlo_quad),fc=colors[i], alpha=.5)\n",
    "        plt.plot(i-shift, np.abs(data[2+2*i][1]),'.', color=colors[i], markeredgewidth=0, markersize=8, alpha=.5)\n",
    "        plt.plot(i+shift, np.abs(data[2+2*i][4]),'.', color=colors[i], markeredgewidth=0, markersize=8)\n",
    "    #     plt.text(i,ylab,ops[i],color=colors[i], ha='center', va='bottom')\n",
    "\n",
    "        \n",
    "        kpos_quad_i = min(nlo_quad)*.8*kscale_quad[i]\n",
    "        plt.text(i+shift, kpos_quad_i, '${:.2g}$'.format(data[2+2*i][7]),color=colors[i], ha='center', va='top', fontsize=sf)\n",
    "    #     plt.text(i,.8*min(min(lo),min(nlo)),labs[i],color=colors[i], ha='center', va='top', fontsize=15)\n",
    "\n",
    "\n",
    "        # linear\n",
    "        lo_lin  = np.abs(data[1+2*i][1])*(1+data[1+2*i][2:4]/100.)\n",
    "        nlo_lin = np.abs(data[1+2*i][4])*(1+data[1+2*i][5:7]/100.)\n",
    "\n",
    "        plt.fill(*square(np.array([i,i])-shift, lo_lin),fc=colors[i], alpha=.15)\n",
    "        plt.fill(*square(np.array([i,i])+shift,nlo_lin),fc=colors[i], alpha=.5)\n",
    "        mark = 'x' if data[1+2*i][1] <0 else '+'\n",
    "        plt.plot(i-shift, np.abs(data[1+2*i][1]),mark, color=colors[i], alpha=.5)\n",
    "        mark = 'x' if data[1+2*i][4] <0 else '+'\n",
    "        plt.plot(i+shift, np.abs(data[1+2*i][4]),mark, color=colors[i])\n",
    "    #     plt.text(i,max(max(lo),max(nlo)),ops[i],color=colors[i], ha='center', va='bottom')\n",
    "        \n",
    "        kpos_lin_i =  min(nlo_lin)*.8*kscale_lin[i]\n",
    "        plt.text(i+shift,kpos_lin_i, '${:.2g}$'.format(data[1+2*i][7]),color=colors[i], ha='center', va='top', fontsize=sf)\n",
    "\n",
    "        lpos_i = lpos[i] if lpos[i] is not None else 10**np.mean(np.log10(np.hstack([lo_quad,nlo_quad,lo_lin,nlo_lin])))\n",
    "        plt.text(i,lpos_i*lscale[i],ops[i],color=colors[i], ha='center', va='bottom')\n",
    "\n",
    "\n",
    "\n",
    "    # plt.errorbar(1-shift/2.,12.6,yerr=(5.8+5.2)/2,fmt='.k')\n",
    "    # plt.errorbar(1+shift/2.,24.,yerr=(7+6)/2,fmt='.k')\n",
    "    # plt.text(1-shift/2,2.5,'CMS', rotation=90, fontsize=10, ha='center', va='bottom') # 1908.06463\n",
    "    # plt.text(1+shift/2,2.5,'ATLAS', rotation=90, fontsize=10, ha='center', va='bottom')  # 2007.14858 SS+multi (MVA)\n",
    "\n",
    "    plt.plot(-1,1e-8,'k.', markeredgewidth=0, markersize=8, label='Quadratic')\n",
    "    plt.plot(-1,1e-8,'k+', label='Linear positive')\n",
    "    plt.plot(-1,1e-8,'kx', label='Linear negative')\n",
    "\n",
    "    \n",
    "    plt.yscale('log')\n",
    "    plt.ylim(bottom=ymin,top=ymax)\n",
    "    # plt.xticks(x,ops)\n",
    "    plt.xticks([],[])\n",
    "    plt.gca().yaxis.set_ticks_position('both')\n",
    "\n",
    "    plt.tick_params(axis='y',which='both', direction='in', labelsize=18)\n",
    "    \n",
    "    # plt.text(lloc[0],lloc[1],' $\\\\bullet$ quadratic\\n+ linear positive\\n$\\\\times$ linear negative',rotation=0, ha='left', va='top', fontsize=15)\n",
    "    plt.legend(frameon=False, loc=lloc, handlelength=1, handletextpad=0.2, borderaxespad=0.2)\n",
    "\n",
    "    at = AnchoredText(\n",
    "      proc,\n",
    "      loc='lower right', \n",
    "      prop=dict(size=18), \n",
    "    borderpad=0.1,\n",
    "      frameon=False,\n",
    "    )\n",
    "    # at.patch.set_boxstyle(\"round,pad=0.,rounding_size=0.2\")\n",
    "    plt.gca().add_artist(at)\n",
    "    # plt.title(proc)\n",
    "\n",
    "    savefig(fname)\n",
    "    plt.show()\n",
    "\n",
    "def read_table(txt):\n",
    "    data = []\n",
    "    ops = []\n",
    "    for line in txt.split('\\n'):\n",
    "        found = re.findall('[0-9+\\-.]{2,}',line)\n",
    "        if len(found)>0:\n",
    "            floats = list(map(float,found))\n",
    "            if len(floats)==7:\n",
    "                floats = [0.]+floats\n",
    "            data.append(floats)\n",
    "        op = re.findall('\\$c[^$]+\\$',line)\n",
    "        if len(op)>0:\n",
    "            ops.append(op[0])\n",
    "    data = np.array(data)\n",
    "    return (ops, data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.1820991629104958\n",
      "-0.18168061815840308\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-wwa.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''    \\multicolumn{2}{|c|}{SM}  & $155.3(3)^{+2.8\\%}_{-3.6\\%}$  & $337(1)^{+7.3\\%}_{-5.7\\%}$ & 2.17 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$}  & $\\mathcal{O}(\\Lambda^{-2})$   & $-17.15(4)^{+3.7\\%}_{-2.9\\%}$ & $-36.6(1)^{+5.6\\%}_{-7.1\\%}$ & 2.14 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.493(1)$^{+2.9\\%}_{-3.8\\%}$ & 1.018(3)$^{+6.9\\%}_{-5.4\\%}$ & 2.07 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} &  $\\mathcal{O}(\\Lambda^{-2})$   & $-30.30(7)^{+3.7\\%}_{-2.9\\%}$ & $-68.5(2)^{+5.9\\%}_{-7.5\\%}$ & 2.26 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 3.51(3)$^{+0.0\\%}_{-0.3\\%}$ & 5.87(4)$^{+6.0\\%}_{-4.7\\%}$ & 1.67 \\\\\n",
    "    \\hline \\\n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-2.54(3)^{+4.6\\%}_{-4.7\\%}$ & $-20.0(4)^{+13.0\\%}_{-16.8\\%}$ & 7.86 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$  & $223.6(8)^{+8.5\\%}_{-7.2\\%}$ & $201(3)^{+2.8\\%}_{-1.3\\%}$ & 0.90 \\\\ \n",
    "    \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\La|mbda^{-2})$      & 72.6(1)$^{+1.7\\%}_{-2.3\\%}$ & 118.0(5)$^{+5.0\\%}_{-3.8\\%}$ & 1.63 \\\\ \n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 278.4(8)$^{+7.4\\%}_{-6.3\\%}$ & 251(3)$^{+1.8\\%}_{-0.8\\%}$ & 0.90  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 11.17(6)$^{+1.0\\%}_{-1.6\\%}$ & 11.7(2)$^{+1.0\\%}_{-0.9\\%}$ & 1.05 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 97.6(5)$^{+7.6\\%}_{-6.5\\%}$ & 88(1)$^{+1.3\\%}_{-1.1\\%}$ & 0.90 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi u}$} & $\\mathcal{O}(\\Lambda^{-2})$     & 6.35(2)$^{+0.2\\%}_{-0.8\\%}$ & 7.76(5)$^{+2.8\\%}_{-2.6\\%}$ & 1.22 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$  & 61.5(3)$^{+7.8\\%}_{-6.6\\%}$ & 60(1)$^{+2.4\\%}_{-0.6\\%}$ & 0.98  \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi d}$} & $\\mathcal{O}(\\Lambda^{-2})$     & $-1.437(4)^{+0.2\\%}_{-0.0\\%}$ & $-1.784(7)^{+1.8\\%}_{-2.6\\%}$ & 1.24 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 29.5(2)$^{+7.8\\%}_{-6.7\\%}$ & 27.2(3)$^{+6.6\\%}_{-8.9\\%}$ & 0.92  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-56.43(9)^{+2.6\\%}_{-2.0\\%}$ & $-123.7(3)^{+4.1\\%}_{-5.2\\%}$ & 2.19 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 2.566(4)$^{+2.0\\%}_{-2.6\\%}$  & 5.62(1)$^{+5.2\\%}_{-4.1\\%}$ & 2.19 \\\\\n",
    "    \\hline\n",
    "    \n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 28.28(6)$^{+2.8\\%}_{-3.6\\%}$ & 61.3(2)$^{+7.3\\%}_{-5.7\\%}$ & 2.17 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 1.286(3)$^{+2.8\\%}_{-3.6\\%}$ & 2.785(9)$^{+7.3\\%}_{-5.7\\%}$ & 2.17 \\\\ '''\n",
    "\n",
    "ops, data = read_table(txt)\n",
    "d=data\n",
    "print(d[-2,1]/d[0,1])\n",
    "print(d[-4,1]/d[0,1]/2.)# print()\n",
    "\n",
    "lscale = np.ones(9)\n",
    "lscale[1] = 0.7\n",
    "lscale[3] = 2.5\n",
    "lscale[4] = 0.6\n",
    "lscale[5] = 0.8\n",
    "lscale[6] = 0.75\n",
    "lscale[7] = 0.75\n",
    "\n",
    "proc  = '$pp\\\\to W^+W^-\\\\gamma$ at 13 TeV [fb]'\n",
    "fname = 'triboson-wwa.pdf'\n",
    "lloc  = 0.35,0.15\n",
    "plot(data,proc,fname, lscale=lscale)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "def empty_rows(d):\n",
    "    dd = [d[0]]\n",
    "    for i in range(len(ops)):\n",
    "        if ops[i] not in o:\n",
    "            dd.append([1e-8]*8)\n",
    "            dd.append([1e-8]*8)\n",
    "        else:\n",
    "            print(ops[i])\n",
    "            dd.append(d[1+2*o.index(ops[i])])\n",
    "            dd.append(d[2+2*o.index(ops[i])])\n",
    "    return( np.array(dd) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.18248429867411028\n",
      "-0.1819609211444522\n",
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-waa.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''    \\multicolumn{2}{|c|}{SM} & $28.66(7)^{+6.3\\%}_{-7.4\\%}$ & $138.6(8)^{+12.5\\%}_{-11.2\\%}$ & 4.84\\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-6.07(1)^{+7.4\\%}_{-6.3\\%}$ & $-29.5(2)^{+11.4\\%}_{-12.8\\%}$ & 4.86 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.3218(8)$^{+6.3\\%}_{-7.4\\%}$ & 1.56(1)$^{+12.8\\%}_{-11.4\\%}$ & 4.86 \\\\ \n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-12.8(2)^{+7.5\\%}_{-6.4\\%}$ & $-60(1)^{+11.1\\%}_{-12.4\\%}$ & 4.70 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 243.5(4)$^{+6.8\\%}_{-8.0\\%}$ & 356.8(9)$^{+4.1\\%}_{-5.3\\%}$ & 1.47 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-0.591(2)^{+5.6\\%}_{-4.6\\%}$ & $-7.23(3)^{+12.2\\%}_{-15.4\\%}$ & 12.24 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $46.8(2)^{+9.8\\%}_{-8.1\\%}$ & $36.8(9)^{+4.0\\%}_{-3.2\\%}$ & 0.79  \\\\ \n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$  & 3.48(1)$^{+6.3\\%}_{-7.5\\%}$  & 16.7(1)$^{+12.8\\%}_{-11.4\\%}$ & 4.80 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.1054(4)$^{+6.3\\%}_{-7.5\\%}$ & 0.506(4)$^{+12.8\\%}_{-11.4\\%}$ & 4.80 \\\\ \n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-10.43(2)^{+5.3\\%}_{-4.5\\%}$ & $-50.6(2)^{+8.0\\%}_{-9.0\\%}$ & 4.86 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.474(1)$^{+4.5\\%}_{-5.3\\%}$ & 2.30(1)$^{+9.0\\%}_{-8.0\\%}$ & 4.86 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 5.23(2)$^{+6.3\\%}_{-7.5\\%}$ & 25.2(2)$^{+12.7\\%}_{-11.4\\%}$ & 4.82 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.2376(7)$^{+6.3\\%}_{-7.5\\%}$ & 1.145(7)$^{+12.7\\%}_{-11.4\\%}$ & 4.82 \\\\'''\n",
    "o,d=read_table(txt)\n",
    "print(d[-2,1]/d[0,1])\n",
    "print(d[-4,1]/d[0,1]/2.)# print()\n",
    "dd = empty_rows(d)\n",
    "proc  = '$pp\\\\to W^\\pm\\\\gamma\\\\gamma$ at 13 TeV [fb]'\n",
    "fname = 'triboson-waa.pdf'\n",
    "lloc  = 0.47,0.65\n",
    "lscale = np.ones(9)\n",
    "lscale[0] = 0.9\n",
    "lscale[2] = 1.1\n",
    "lscale[3] = 0.8\n",
    "lscale[7] = 0.65\n",
    "lscale[8] = 0.85\n",
    "plot(dd,proc,fname,lscale=lscale)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.1819505094614265\n",
      "-0.18151382823871906\n",
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi q}^{(-)}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-wza.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''\\multicolumn{2}{|c|}{SM} & $68.7(2)^{+2.1\\%}_{-2.9\\%}$ & $186.4(6)^{+8.9\\%}_{-7.1\\%}$ & 2.71 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-4.74(1)^{+2.8\\%}_{-2.0\\%}$ & $-13.43(5)^{+7.3\\%}_{-9.2\\%}$ & 2.84 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.1054(3)$^{+2.2\\%}_{-3.0\\%}$ & 0.286(1)$^{+8.8\\%}_{-7.0\\%}$ &  2.71 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-9.32(3)^{+2.9\\%}_{-2.2\\%}$ & $-27.1(1)^{+7.4\\%}_{-9.3\\%}$ & 2.90 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 28.1(1)$^{+4.8\\%}_{-5.7\\%}$ & 37.8(2)$^{+2.7\\%}_{-3.4\\%}$ & 1.35 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $1.42(1)^{+3.4\\%}_{-4.4\\%}$ & $-15.2(2)^{+16.4\\%}_{-21.1\\%}$ & $-10.72$ \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $225.5(7)^{+9.2\\%}_{-7.7\\%}$ & $194(1)^{+2.4\\%}_{-0.8\\%}$ & 0.86 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 35.26(6)$^{+0.6\\%}_{-1.1\\%}$ & 64.4(3)$^{+6.4\\%}_{-5.0\\%}$ & 1.83 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 98.6(3)$^{+7.7\\%}_{-6.5\\%}$ & 92.7(8)$^{+1.4\\%}_{-1.2\\%}$ & 0.94  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-2.69(3)^{+3.1\\%}_{-2.3\\%}$ & $-3.6(1)^{+2.8\\%}_{-3.0\\%}$ & 1.35 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.883(2)$^{+2.8\\%}_{-3.7\\%}$ & 1.551(6)$^{+5.1\\%}_{-4.2\\%}$ & 1.76\\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-24.94(4)^{+2.0\\%}_{-1.5\\%}$ & $-67.5(2)^{+5.0\\%}_{-6.3\\%}$ & 2.71 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 1.134(2)$^{+1.5\\%}_{-2.0\\%}$ & 3.069(7)$^{+6.3\\%}_{-5.0\\%}$ & 2.71 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 12.50(3)$^{+2.1\\%}_{-2.9\\%}$ & 33.8(1)$^{+9.0\\%}_{-7.2\\%}$ & 2.70 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.569(1)$^{+2.1\\%}_{-2.9\\%}$ & 1.537(6)$^{+9.0\\%}_{-7.2\\%}$ & 2.70 \\\\'''\n",
    "o,d = read_table(txt)\n",
    "print(d[-2,1]/d[0,1])\n",
    "print(d[-4,1]/d[0,1]/2.)\n",
    "\n",
    "ddd = empty_rows(d)\n",
    "proc  = '$pp\\\\to W^\\pm Z\\\\gamma$ at 13 TeV [fb]'\n",
    "fname = 'triboson-wza.pdf'\n",
    "lloc  = 0.5,0.73\n",
    "kscale_quad = np.ones(int((len(data)-1)/2))\n",
    "lscale = np.ones(9)\n",
    "lscale[1] = 3\n",
    "kscale_quad[1] = 1.9\n",
    "lscale[3] = 3\n",
    "kscale_quad[3] = 2\n",
    "lscale[4] = 2.5\n",
    "lscale[7] = 0.8\n",
    "\n",
    "# kscale[1] = 2\n",
    "# lscale[3] = 1.5\n",
    "# kscale[3] = 2\n",
    "# lscale[4] = .15\n",
    "plot(ddd,proc,fname, lscale=lscale, kscale_quad=kscale_quad)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi q}^{(-)}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-www.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''\n",
    "    \\multicolumn{2}{|c|}{SM}  & $126.0(2)^{+0.3\\%}_{-0.6\\%}$  & $223.8(9)^{+5.0\\%}_{-3.9\\%}$ & 1.78 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$}  & $\\mathcal{O}(\\Lambda^{-2})$   & $-0.1191(8)^{+2.2\\%}_{-1.7\\%}$ & $-0.023(1)^{+54.9\\%}_{-66.2\\%}$ & 0.19 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.00830(1)$^{+0.3\\%}_{-0.6\\%}$ & $0.01092(1)^{+2.3\\%}_{-1.7\\%}$ & 1.32 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} &  $\\mathcal{O}(\\Lambda^{-2})$   & $0.288(1)^{+0.1\\%}_{-0.4\\%}$ & $0.62(2)^{+6.2\\%}_{-4.9\\%}$ & 2.15 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.0706(2)$^{+1.4\\%}_{-1.4\\%}$ & $0.0893(1)^{+2.0\\%}_{-1.6\\%}$ & 1.26 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $0.89(1)^{+3.4\\%}_{-4.4\\%}$ & $-16.9(2)^{+15.6\\%}_{-12.1\\%}$ & -18.99 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$  & $364(1)^{+7.6\\%}_{-6.3\\%}$ & $304.3(4)^{+1.5\\%}_{-0.7\\%}$ & 0.84 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$      & 68.80(9)$^{+0.1\\%}_{-0.4\\%}$ & $102.9(1)^{+3.7\\%}_{-2.9\\%}$ & 1.50 \\\\ \n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & $172.3(8)^{+6.5\\%}_{-5.5\\%}$ & $159.8(2)^{+1.1\\%}_{-1.1\\%}$ & 0.93  \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 2.19(2)$^{+0.5\\%}_{-0.7\\%}$ & $2.93(7)^{+2.6\\%}_{-1.9\\%}$ & 1.34 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 51.1(3)$^{+6.2\\%}_{-5.3\\%}$ & $48.78(6)^{+1.0\\%}_{-1.2\\%}$ & 0.95 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-45.76(6)^{+0.5\\%}_{-0.2\\%}$ & $-81.4(3)^{+5.0\\%}_{-3.9\\%}$& 1.78 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $2.080(3)^{+0.2\\%}_{-0.5\\%}$  & $3.70(1)^{+5.0\\%}_{-3.9\\%}$  & 1.78 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $22.92(5)^{+0.3\\%}_{-0.7\\%}$ & $40.7(2)^{+5.0\\%}_{-3.9\\%}$ & 1.78 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $1.042(2)^{+0.3\\%}_{-0.7\\%}$ & $1.851(7)^{+5.0\\%}_{-3.9\\%}$ & 1.78 \\\\ \n",
    "    \\hline\n",
    "\\end{tabular}'''\n",
    "o,d = read_table(txt)\n",
    "ddd = empty_rows(d)\n",
    "\n",
    "proc  = r'$pp\\to W^\\pm W^{+}W^{-}$ at 13 TeV [fb]'\n",
    "fname = 'triboson-www.pdf'\n",
    "lloc  = 0.43,0.5\n",
    "kscale_lin = np.ones(int((len(data)-1)/2))\n",
    "kscale_quad = np.ones(int((len(data)-1)/2))\n",
    "lscale = np.ones(int((len(data)-1)/2))\n",
    "\n",
    "lscale[0] = 13\n",
    "kscale_lin[0] = 10\n",
    "kscale_quad[0] = 0.8\n",
    "lscale[1] = 5\n",
    "lscale[2] = 1.3\n",
    "kscale_quad[3] = 2\n",
    "lscale[3] = 2.7\n",
    "lscale[4] = 0.7\n",
    "\n",
    "# lscale[2] = 0.1\n",
    "# lscale[3] = 1.5\n",
    "lscale[7] = 0.8\n",
    "lscale[8] = 0.9\n",
    "plot(ddd,proc,fname, lscale=lscale, kscale_lin=kscale_lin, kscale_quad=kscale_quad, ymin=0.004)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi q}^{(-)}$\n",
      "$c_{\\phi u}$\n",
      "$c_{\\phi d}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-wwz.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''\n",
    "    \\multicolumn{2}{|c|}{SM}  & $94.6(2)^{+0.1\\%}_{-0.5\\%}$  & $173.6(4)^{+7.9\\%}_{-6.1\\%}$ &  1.84 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$}  & $\\mathcal{O}(\\Lambda^{-2})$   & $2.757(9)^{+0.0\\%}_{-0.4\\%}$ & $5.05(1)^{+8.2\\%}_{-6.4\\%}$ & 1.83 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 0.0607(2)$^{+0.3\\%}_{-0.8\\%}$ & 0.0942(4)$^{+5.7\\%}_{-4.4\\%}$ & 1.55 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} &  $\\mathcal{O}(\\Lambda^{-2})$   & 6.13(1)$^{+0.0\\%}_{-0.4\\%}$ & $11.19(4)^{+7.4\\%}_{-5.7\\%}$ & 1.83 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 1.221(5)$^{+3.8\\%}_{-3.5\\%}$ & $1.449(5)^{+2.6\\%}_{-2.3\\%}$ & 1.19 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $-13.05(2)^{+1.8\\%}_{-1.6\\%}$ & $-32.0(1)^{+11.5\\%}_{-8.9\\%}$ & 2.45 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$  & $327.0(8)^{+9.4\\%}_{-7.9\\%}$ & $277.0(1)^{+1.9\\%}_{-1.1\\%}$ & 0.85 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$      & 51.07(9)$^{+1.3\\%}_{-1.5\\%}$ & 79.5(7)$^{+6.0\\%}_{-4.7\\%}$ & 1.56 \\\\ \n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 209.5(8)$^{+8.4\\%}_{-7.1\\%}$ & 193.2(8)$^{+1.6\\%}_{-1.6\\%}$ &  0.92 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & 2.52(4)$^{+1.8\\%}_{-2.0\\%}$ & 3.5(4)$^{+5.1\\%}_{-3.5\\%}$ & 1.39 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & 84.6(4)$^{+8.0\\%}_{-6.9\\%}$ & 77.1(3)$^{+1.5\\%}_{-1.1\\%}$ & 0.91 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi u}$} & $\\mathcal{O}(\\Lambda^{-2})$     & 2.684(5)$^{+1.8\\%}_{-1.9\\%}$ & 3.5(2)$^{+4.4\\%}_{-3.3\\%}$ & 1.30 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$  & 46.9(5)$^{+8.2\\%}_{-7.0\\%}$ & 41.8(2)$^{+1.7\\%}_{-1.1\\%}$ &  0.89 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi d}$} & $\\mathcal{O}(\\Lambda^{-2})$     & $-0.773(2)^{+2.3\\%}_{-2.2\\%}$ & $-0.9(2)^{+8.1\\%}_{-9.7\\%}$ & 1.16 \\\\\n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & 23.2(1)$^{+8.4\\%}_{-7.1\\%}$ & 21.25(7)$^{+1.7\\%}_{-1.2\\%}$ &  0.92 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-34.43(5)^{+0.3\\%}_{-0.0\\%}$ & $-63.2(1)^{+7.9\\%}_{-6.1\\%}$ & 1.84 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $1.565(2)^{+0.0\\%}_{-0.3\\%}$  & $2.872(7)^{+7.9\\%}_{-6.1\\%}$ & 1.84 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $17.27(4)^{+0.1\\%}_{-0.5\\%}$ & $31.58(7)^{+7.9\\%}_{-6.1\\%}$ & 1.83 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $0.785(2)^{+0.1\\%}_{-0.5\\%}$ & $1.436(3)^{+7.9\\%}_{-6.1\\%}$ & 1.83 \\\\ \n",
    "    \\hline\n",
    "\\end{tabular}'''\n",
    "o,d = read_table(txt)\n",
    "ddd = empty_rows(d)\n",
    "proc  = r'$pp\\to W^{+}W^{-}Z$ at 13 TeV [fb]'\n",
    "fname = 'triboson-wwz.pdf'\n",
    "lloc  = 0.33,0.2\n",
    "kscale_lin = np.ones(int((len(data)-1)/2))\n",
    "kscale_quad = np.ones(int((len(data)-1)/2))\n",
    "lscale = np.ones(int((len(data)-1)/2))\n",
    "\n",
    "lscale[1] = 0.7\n",
    "lscale[2] = 0.8\n",
    "# kscale_quad[3] = 2\n",
    "lscale[3] = 2.7\n",
    "lscale[5] = 0.8\n",
    "lscale[6] = 0.8\n",
    "lscale[7] = 0.8\n",
    "lscale[8] = 0.8\n",
    "# kscale_lin[0] = 10\n",
    "# kscale_quad[0] = 0.8\n",
    "# lscale[1] = 5\n",
    "# lscale[7] = 0.8\n",
    "# lscale[8] = 0.9\n",
    "plot(ddd,proc,fname, lscale=lscale, kscale_lin=kscale_lin, kscale_quad=kscale_quad, ymin=0.04)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.18220757825370676\n",
      "-0.18204283360790774\n",
      "$c_{\\phi D}$\n",
      "$c_{\\phi WB}$\n",
      "$c_{W}$\n",
      "$c_{\\phi q}^{(3)}$\n",
      "$c_{\\phi q}^{(-)}$\n",
      "$c_{\\phi \\ell}^{(3)}$\n",
      "$c_{\\ell \\ell}$\n",
      "PDFCROP 1.38, 2012/11/02 - Copyright (c) 2002-2012 by Heiko Oberdiek.\n",
      "Syntax Error: Couldn't read xref table\n",
      "Syntax Warning: PDF file is damaged - attempting to reconstruct xref table...\n",
      "==> 1 page written on `triboson-wzz.pdf'.\n",
      "GPL Ghostscript 9.50 (2019-10-15)\n",
      "Copyright (C) 2019 Artifex Software, Inc.  All rights reserved.\n",
      "This software is supplied under the GNU AGPLv3 and comes with NO WARRANTY:\n",
      "see the file COPYING for details.\n",
      "Processing pages 1 through 1.\n",
      "Page 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "txt = '''\n",
    "    \\multicolumn{2}{|c|}{SM}  & $30.35(5)^{+0.2\\%}_{-0.4\\%}$  & $58.35(3)^{+6.4\\%}_{-5.1\\%}$ & 1.92 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi D}$}  & $\\mathcal{O}(\\Lambda^{-2})$   & $1.367(4)^{+0.3\\%}_{-0.5\\%}$ & $2.823(1)^{+7.2\\%}_{-5.8\\%}$ & 2.07 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $0.0346(1)^{+0.3\\%}_{-0.5\\%}$ & $0.0639(5)^{+6.3\\%}_{-5.0\\%}$ & 1.85 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi WB}$} &  $\\mathcal{O}(\\Lambda^{-2})$   & $3.371(7)^{+0.2\\%}_{-0.5\\%}$ & $6.679(6)^{+6.5\\%}_{-5.1\\%}$ & 1.98 \\\\\n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $0.278(2)^{+3.1\\%}_{-2.8\\%}$ & $0.3936(7)^{+4.0\\%}_{-3.4\\%}$ & 1.42 \\\\\n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{W}$} & $\\mathcal{O}(\\Lambda^{-2})$  & $1.028(7)^{+1.2\\%}_{-1.8\\%}$ & $-6.91(8)^{+18.2\\%}_{-14.2\\%}$ & -6.72 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$  & $199.1(4)^{+7.6\\%}_{-6.4\\%}$ & $164.0(3)^{+1.7\\%}_{-0.9\\%}$ & 0.82 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$      & $24.74(3)^{+0.9\\%}_{-1.1\\%}$ & $36.73(7)^{+4.3\\%}_{-3.4\\%}$ & 1.48 \\\\ \n",
    "    & $\\mathcal{O}(\\Lambda^{-4})$ & $67.0(2)^{+6.9\\%}_{-5.8\\%}$ & $62.0(5)^{+1.3\\%}_{-1.3\\%}$ &  0.93 \\\\ \n",
    "    \\hline \n",
    "    \\multirow{2}{*}{$c_{\\phi q}^{(-)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $2.66(2)^{+0.1\\%}_{-0.3\\%}$ & $4.032(6)^{+3.3\\%}_{-2.5\\%}$ & 1.52 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $0.741(2)^{+0.0\\%}_{-0.3\\%}$ & $1.125(1)^{+4.0\\%}_{-3.2\\%}$ & 1.52 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\phi \\ell}^{(3)}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $-11.05(1)^{+0.3\\%}_{-0.1\\%}$ & $-21.23(1)^{+6.4\\%}_{-5.1\\%}$ & 1.92 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $0.5022(6)^{+0.1\\%}_{-0.3\\%}$  & $0.9652(5)^{+6.4\\%}_{-5.1\\%}$ & 1.92 \\\\\n",
    "    \\hline\n",
    "    \\multirow{2}{*}{$c_{\\ell \\ell}$} & $\\mathcal{O}(\\Lambda^{-2})$ & $5.53(1)^{+0.2\\%}_{-0.4\\%}$ & $10.614(5)^{+6.4\\%}_{-5.1\\%}$ & 1.92 \\\\ \n",
    "    &$\\mathcal{O}(\\Lambda^{-4})$ & $0.2516(5)^{+0.2\\%}_{-0.4\\%}$ & $0.4826(2)^{+6.4\\%}_{-5.1\\%}$ & 1.92 \\\\ \n",
    "    \\hline\n",
    "\\end{tabular}'''\n",
    "o,d = read_table(txt)\n",
    "print(d[-2,1]/d[0,1])\n",
    "print(d[-4,1]/d[0,1]/2.)# print()\n",
    "ddd = empty_rows(d)\n",
    "proc  = r'$pp\\to W^{\\pm}ZZ$ at 13 TeV [fb]'\n",
    "fname = 'triboson-wzz.pdf'\n",
    "lloc  = 0.43,0.5\n",
    "kscale_lin = np.ones(int((len(data)-1)/2))\n",
    "kscale_quad = np.ones(int((len(data)-1)/2))\n",
    "lscale = np.ones(int((len(data)-1)/2))\n",
    "\n",
    "lscale[1] = 0.7\n",
    "kscale_quad[3] = 2\n",
    "lscale[3] = 2.7\n",
    "# kscale_quad[4] = 2\n",
    "lscale[4] = 3\n",
    "\n",
    "# kscale_lin[0] = 10\n",
    "# kscale_quad[0] = 0.8\n",
    "# lscale[1] = 5\n",
    "lscale[7] = 0.8\n",
    "lscale[8] = 0.9\n",
    "plot(ddd,proc,fname, lscale=lscale, kscale_lin=kscale_lin, kscale_quad=kscale_quad, ymin=0.02)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

